Cosmic Tidal Reconstruction with Halo Fields

The gravitational coupling between large-scale perturbations and small-scale perturbations leads to anisotropic distortions of the small-scale matter distribution. The measured local small-scale power spectrum can thus be used to infer the large-scale matter distribution. In this paper, we present a new tidal reconstruction algorithm for reconstructing large-scale modes using the full three-dimensional tidal shear information. We apply it to simulated dark matter halo fields and the reconstructed large-scale density field correlates well with the original matter density field on large scales, improving upon the previous tidal reconstruction method which only uses two transverse shear fields. This has profound implications for recovering lost 21~cm radial modes due to foreground subtraction and constraining primordial non-Gaussianity using the multi-tracer method with future cosmological surveys.

==> compiler.sh <==
latex ms.tex
latex ms.tex
bibtex ms 
latex ms.tex
rm ms.aux
rm ms.blg
rm ms.log
rm ms.out
rm msNotes.bib
rm ms.synctex.gz

